Rotational-state-controlled dissociative ionization dynamics in $\mathrm{CF_2I_2}$

We investigated strong-field dissociative ionization of $\mathrm{CF_2I_2}$ ensembles prepared in different initial rotational-state distributions using an electrostatic deflector. Pronounced changes in ion-channel branching ratios revealed a strong dependence of the fragmentation dynamics on the initial rotational excitation. Analysis of fragment yields and their laser-power dependences identifies resonance-enhanced multiphoton ionization through an intermediate excited state, $\mathrm{CF_2I_2^{\ast}}$. The measured branching behavior indicates competition between stabilization into bound ionic states and dissociative channels, driven by near-threshold non-adiabatic Coriolis-type coupling. Tuning the rotational energy by only a few $\mu$eV is sufficient to significantly alter the ionization dynamics and to redistribute the reaction products. These findings demonstrate the key role of rotational excitation in controlling non-adiabatic dynamics following strong-field ionization of $\mathrm{CF_2I_2}$.

==> anc/cf2i2-strong-field-dissociative-ionization_SI.bbl <==
%merlin.mbs apsrev4-1.bst 2010-07-25 4.21a (PWD, AO, DPC) hacked
%Control: key (0)
%Control: author (72) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (-1) disabled
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{1}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{http://dx.doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Roeterdink} and\ \citenamefont
  {Janssen}(2002)}]{Roeterdink:JCP117:6500}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {W.~G.}\ \bibnamefont
  {Roeterdink}} and\ \bibinfo {author} {\bibfnamefont {M.~H.~M.}\ \bibnamefont
  {Janssen}},\ }\href {\doibase 10.1063/1.1505026} {\bibfield  {journal}
  {\bibinfo  {journal} {J. Chem. Phys.}\ }\textbf {\bibinfo {volume} {117}},\
  \bibinfo {pages} {6500} (\bibinfo {year} {2002})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/cf2i2-strong-field-dissociative-ionization_SI.tex <==
\pdfoutput=1%
\documentclass[11pt,a4paper,american]{scrartcl}%
\usepackage{amsfonts,amsmath,amssymb}%
\usepackage{babel}%
\usepackage[font={small}]{caption}
\usepackage[T1]{fontenc}%
\usepackage{graphicx}%
\usepackage[hmargin=20mm,vmargin=20mm,bottom=25mm]{geometry}%
\usepackage[utf8x]{inputenc}%
\usepackage{microtype}%
\usepackage[numbers,sort&compress]{natbib}%
\usepackage[obeyFinal,textsize=footnotesize]{todonotes}%
\usepackage{xspace}%
\usepackage{hyperref, hypernat}%
\usepackage[todos]{CMImacros}%
\usepackage{booktabs}
\usepackage{subcaption}
\usepackage{xr-hyper}
\usepackage{placeins}
\usepackage{siunitx}
\externaldocument[main-]{cf2i2-strong-field-dissociative-ionization}

\usepackage{blindtext}

\graphicspath{{./fig/}} % define figure directory
\setcounter{topnumber}{1}
\setcounter{bottomnumber}{1}
\renewcommand{\topfraction}{0.99}
\renewcommand{\bottomfraction}{0.75}
\renewcommand{\floatpagefraction}{0.99}
\renewcommand{\figureautorefname}{Fig.}%


\newcommand{\cfeldesy}{\affiliation{Center for Free-Electron Laser Science CFEL, Deutsches
      Elektronen-Synchrotron DESY, Notkestraße 85, 22607 Hamburg, Germany}}%
\newcommand{\uhhchem}{\affiliation{Department of Chemistry, Universität Hamburg,
      Martin-Luther-King-Platz 6, 20146 Hamburg, Germany}}%
\newcommand{\uhhcui}{\affiliation{Center for Ultrafast Imaging, Universität Hamburg, Luruper
      Chaussee 149, 22761 Hamburg, Germany}}%
\newcommand{\uhhphys}{\affiliation{Department of Physics, Universität Hamburg, Luruper Chaussee 149,
      22761 Hamburg, Germany}}%
%
\newcommand{\jkemail}{\email[]{jochen.kuepper@cfel.de}}%
\newcommand{\stemail}{\email[]{sebastian.trippel@cfel.de}}%
\newcommand{\cmiweb}{\homepage{https://www.controlled-molecule-imaging.org}}%
%CF2I2 neutral charges according to mass
\newcommand*{\CFFII}{\ensuremath{\mathrm{CF_2I_2}}\xspace} % CF2I2
\newcommand*{\CFFIIast}{\ensuremath{\mathrm{CF_2I_2^{\ast}}}\xspace} %CF2I2 star
\newcommand*{\isoCFFII}{\ensuremath{\textit{iso}-\mathrm{CF_2I_2}}\xspace} %iso-CF2I2
\newcommand*{\II}{\ensuremath{\mathrm{I_2}}\xspace}  %I2
\newcommand*{\IIstar}{\ensuremath{\mathrm{I_2^\ast}}\xspace}  %rotationally excited I2
\newcommand*{\CFFI}{\ensuremath{\mathrm{CF_2I}}\xspace}  %CF2I
\newcommand*{\CFFIstar}{\ensuremath{\mathrm{CF_2I^\ast}}\xspace}  %CF2I
\newcommand*{\Iatom}{\ensuremath{\mathrm{I}}\xspace}  %I atom
\newcommand*{\CFF}{\ensuremath{\mathrm{CF_2}}\xspace} %CF2

% Ions according to mass
\newcommand*{\CFFIIion}{\ensuremath{\mathrm{CF_2I_2^+}}\xspace} %CF2I2 ion
\newcommand*{\IIion}{\ensuremath{\mathrm{I_2^+}}\xspace}  %I2 ion
\newcommand*{\IIstarion}{\ensuremath{\mathrm{I_2^{\ast +}}}\xspace}  %rotationally excited I2 ion
\newcommand*{\CFFIion}{\ensuremath{\mathrm{CF_2I^+}}\xspace}  %CF2I ion
\newcommand*{\Iion}{\ensuremath{\mathrm{I^+}}\xspace}  %I ion
\newcommand*{\CFFion}{\ensuremath{\mathrm{CF_2^+}}\xspace} %CF2 ion
\newcommand*{\CFion}{\ensuremath{\mathrm{CF^+}}\xspace} %CF ion

\newcommand*{\meanJ}{\ensuremath{\langle J\rangle}\xspace} %mean J
\newcommand*{\meanM}{\ensuremath{\langle |M|\rangle}\xspace} %mean M
\newcommand*{\cmistark}{\ensuremath{\textsc{CMIstark}}\xspace} %mean M

% The content of the M-state distribution has been removed and kept in  M distribution.tex
% The tex file can be removed if required. Otherwise can be viewed as git latexdiff using the
% annotate tag initial-response. -Nidin


\begin{document}%
\noindent%
\noindent%
\begin{minipage}{\linewidth}
   \LARGE
   \textbf{Rotational-state-controlled dissociative ionization dynamics in \CFFII}
   \\
\end{minipage}
{Nidin Vadassery$,^{a, b}$ Ivo S. Vinkl\'arek,$^{a}$ Sebastian Trippel,$^{a, c, d}$ Jochen Küpper$^{a, b, c, d}$ \\[1ex]}%
\emph{\small%
   $^a$\, Center for Free-Electron Laser Science CFEL, Deutsches
   Elektronen-Synchrotron DESY, Notkestraße 85, 22607 Hamburg, Germany \\
   $^b$\, Department of Chemistry, Universität Hamburg,
   Martin-Luther-King-Platz 6, 20146 Hamburg, Germany \\
   $^c$\, Center for Ultrafast Imaging, Universität Hamburg, Luruper
   Chaussee 149, 22761 Hamburg, Germany \\
   $^d$\,Department of Physics, Universität Hamburg, Luruper Chaussee 149,
   22761 Hamburg, Germany } \\[1ex]
{\small Email: \href{mailto:sebastian.trippel@cfel.de}{sebastian.trippel@cfel.de}, \href{https://www.controlled-molecule-imaging.org}{www.controlled-molecule-imaging.org} %
   \hfill \date{\today}\today} %

\FloatBarrier

\section*{Angular distributions}
\label{seq:notes}
To identify metastable states, we analyzed the velocity map images (VMIs) of ions in the
most-deflected region, as discussed in~\autoref{main-sec:mass_spectrum}. The VMIs were recorded at a
fixed deflection position of $-0.35$~mm. \autoref{fig:vmi-ang-dist} displays these velocity maps for
\IIion, \CFFIion, \Iion, and \CFFion, presented with linear (panel A) and logarithmic (panel B)
intensity scales. For \CFFIion, \Iion, and \CFion, data are missing at high velocities due to the
detector edge and at the detector center due to a less sensitive detector area. 
\begin{figure}
   \includegraphics[width=\linewidth]{Supplementary_Figure_S1}%
   \caption{\textbf{A}: Linear-scale velocity-map images of \IIion, \CFFIion, \Iion, and \CFFion
      fragments. \textbf{B}: Same images on a logarithmic scale. \textbf{C--D}: Velocity
      distributions after a $\phi=\pm 0.15$~rad elevation-angle cut, shown linearly (C) and
      logarithmically (D); the red circle in \textbf{D} marks the velocity range used for extracting
      the angular distributions shown in \textbf{E}, fitted with second-order (red) and higher-order
      (blue) Legendre polynomial fits.}
   \label{fig:vmi-ang-dist}
\end{figure}
These gaps correspond exclusively to Coulomb explosion fragments or regions unrelated to the ions
analyzed in this work and presented in the main manuscript, hence posing no issue for the reported
results. For the analysis of the ion branching ratios we used data measured at the SMI mode, and
thus the contribution from Coulomb-explosion channels were accounted for by multiplying the
calculated branching ratios by the estimated fractions. The estimated fractions of ions from
Coulomb-explosion- vs.\ non-Coulomb-explosion pathways were ~0.003 for \CFFIion and ~0.02 for \Iion.
These values were used to correct the SMI-measured branching ratios, although these adjustments had
negligible impact on the final results.

To analyze the angular distribution, conical slicing was applied to the data. This method isolates
specific angular ranges, allowing for precise extraction of the angular dependencies in the
fragmentation patterns. The longitudinal velocity $v_z$ is determined using
\begin{equation}
   v_z = -\frac{e \mathcal{E} \Delta t}{m},
\end{equation}
where $e$ is the elementary charge, $\mathcal{E} = 15067 \, \text{V/m}$ is the extraction electric
field (from SIMION simulations), $\Delta t = t - t_{\text{cent}}$ is the difference between the
expected and measured time-of-flight, $m$ is the ion mass. The elevation angle $\phi$ relative to
the $v_z=0$ plane is calculated as
\begin{equation}
   \phi = \tan^{-1} \left( \frac{v_z}{\sqrt{v_x^2 + v_y^2}} \right).
\end{equation}
To focus on the relevant data, the velocity distribution was restricted to events within an
elevation angle of $\phi=\pm0.15$~rad. \autoref{fig:vmi-ang-dist} shows the resulting velocity
distribution after this angular selection, displayed on linear (panel C) and logarithmic (panel D)
scales.

%ionization order?

The angular distributions of the ions within the red circles in \autoref[D]{fig:vmi-ang-dist} were
fitted using Legendre polynomials, as illustrated in \autoref[E]{fig:vmi-ang-dist}. The fits
followed the functional form:
\begin{equation}
   I(\theta) = \frac{1}{4\pi} \left[1 + \sum_{L=2}^{L_{\text{max}}} \beta_L P_L(\cos\theta) \right],
\end{equation}
where $I(\theta)$ represents the ion intensity, $\beta_L$ are the anisotropy parameters, and
$P_L$ denotes the Legendre polynomial of order $L$. The parameter $L_{\text{max}}$
corresponds to the highest order required for the photon absorption process. The fitted anisotropy
coefficients are summarized in \autoref{tab:beta_coefficients}.
\begin{table}
   \centering
   \caption{Anisotropy coefficients for the major observed ions. For $\beta_2$, the first value is
      the second-order fit and the second value is from the higher-order fit.}
   \label{tab:beta_coefficients}
   \renewcommand{\arraystretch}{1.2} \setlength{\tabcolsep}{9pt}
   \begin{tabular}{l
     @{\hspace{4em}}
     S[table-format=0.3, round-mode=places, round-precision=3]
     @{\hspace{4em}}
     S[table-format=0.3, round-mode=places, round-precision=3]
     @{\hspace{4em}}
     S[table-format=0.3, round-mode=places, round-precision=3]
     @{\hspace{4em}}
     S[table-format=0.3, round-mode=places, round-precision=3]
     @{\hspace{4em}}
     S[table-format=0.3, round-mode=places, round-precision=3]}
     \toprule
     \textbf{Ion}
     & {\boldmath$\beta_2$}
     & {\boldmath$\beta_4$}
     & {\boldmath$\beta_6$}
     & {\boldmath$\beta_8$}
     & {\boldmath$\beta_{10}$} \\
     \midrule
     \IIion
     & 0.1639 / 0.1365 & 0.1322 & -0.0058 & -0.1064 &   \\
     \midrule
     \CFFIion
     & 0.482 / 0.502 & -0.087 & 0.025 & -0.027 &  \\
     \midrule
     \Iion
     & 0.808 / 0.858 & -0.235 & -0.081 & -0.001 & 0.0056  \\
     \midrule
     \CFFion
     & -0.709 / -0.844 & 0.239 & -0.0168 & -0.0386 & 0.0009 \\
     \bottomrule
   \end{tabular}
\end{table}

\clearpage

Two approaches were employed for the fitting procedure: First, a conventional second-order
approximation $I(\theta) = \frac{1}{4\pi} [1 + \beta_2 P_2(\cos\theta)]$ was applied, with results
displayed in the first row for each ion. Second, higher-order expansions were utilized, with
$\beta_0 \ldots \beta_8$ for \IIion and \CFFIion selected according to the experimentally observed
ionization orders (see \autoref{main-tab:reaction-scheme}). The resulting anisotropies indicate
preferential alignment along the laser polarization axis for \Iion and \CFFIion, predominantly
perpendicular emission for \CFFion, and near-isotropic behavior for \IIion. The $\beta_2$ and
$\beta_4$ values for all fragments are consistent with those reported for a 266~nm-pump,
364~nm-probe scheme~\cite{Roeterdink:JCP117:6500}.

While the Legendre expansion effectively characterizes the angular distributions, determining
$L_{\text{max}}$ from the observed ionization order in strong-field multiphoton ionization (MPI) in
ambiguous: Competing pathways and resonances can alter the apparent photon order, preventing
unambiguous assignment of higher-order $\beta_L$ coefficients to specific multiphoton steps.
Nonetheless, since the higher-order coefficients ($\beta_{L>4}$) are relatively small, the primary
physical insights are captured by $\beta_2$ and $\beta_4$. Thus, the ionization steps cannot be
conclusively resolved.

%%% References %%%
\setlength{\bibsep}{2pt plus 0.3ex}%
\renewcommand{\bibsection}{\section{References}}%
\renewcommand*{\bibfont}{\normalfont\small}%
\bibliographystyle{apsrev4-1}%
\bibliography{string,cmi}
\end{document}




%% Local Variables:
%% coding: utf-8
%% mode: LaTeX
%% fill-column: 100
%% ispell-dictionary: "american"
%% reftex-cite-format: default
%% TeX-auto-save: t
%% TeX-close-quote: "''"
%% TeX-open-quote: "``"
%% TeX-parse-self: t
%% truncate-lines: t
%% End:

